Lagrangian discretization of crowd motion and linear diffusion

We study a model of crowd motion following a gradient vector field, with possibly additional interaction terms such as attraction/repulsion, and we present a numerical scheme for its solution through a Lagrangian discretization. The density constraint of the resulting particles is enforced by means of a partial optimal transport problem at each time step. We prove the convergence of the discrete measures to a solution of the continuous PDE describing the crowd motion in dimension one. In a second part, we show how a similar approach can be used to construct a Lagrangian discretization of a linear advection-diffusion equation, interpreted as a gradient flow in Wasserstein space. We provide also a numerical implementation in 2D to demonstrate the feasibility of the computations.

==> simulations/postprocess.sh <==
#! /bin/bash
# for i in bimodal_crowd_80/*.asy; do
#     echo "processing $i"
#     j=${i%.asy}
#     sed '/^draw/d' <$i >/tmp/nl.asy
#     echo "draw((0,0)--(1.12838,0)--(1.12838,0.376126)--(1.50451,0.376126)--(1.50451,0)--(2.63288,0)--(2.63288,1.12838)--(1.50451,1.12838)--(1.50451,0.752253)--(1.12838,0.752253)--(1.12838,1.12838)--(0,1.12838)--cycle);" >> /tmp/nl.asy
#     (cd /tmp && asy nl.asy)
#     convert -density 2000 -quality 80 /tmp/nl.pdf $j.jpg 
# done

# for i in diffusion_80/*.asy; do
#     echo "processing $i"
#     j=${i%.asy}
#     sed '/^draw/d' <$i >/tmp/nl.asy
#     echo "draw((1.122596648425205,1.190948609863787)--(1.19104711917925,1.190948609863787)--(2.000098509315463,2)--(1.8398148583954,2)--(1.122596648425205,1.282781790029807)--cycle);" >> /tmp/nl.asy
#     (cd /tmp && asy nl.asy)
#     convert -density 2000 -quality 80 /tmp/nl.pdf $j.jpg 
# done


for i in bimodal_crowd_30/*.asy; do
    echo "processing $i"
    j=${i%.asy}
    cp $i /tmp/nl.asy
    (cd /tmp && asy nl.asy)
    convert -density 2000 -quality 80 /tmp/nl.pdf $j.jpg 
    mv /tmp/nl.pdf $j.pdf
done

for i in diffusion_30/*.asy; do
    echo "processing $i"
    j=${i%.asy}
    cp $i /tmp/nl.asy
    (cd /tmp && asy nl.asy)
    convert -density 2000 -quality 80 /tmp/nl.pdf $j.jpg 
    mv /tmp/nl.pdf $j.pdf
done

